Hypersurfaces containing involutive cones in projective symplectic spaces

Let $V$ be a complex symplectic vector space and let $\mathbb{P}(V)$ carry the induced contact structure and symplectic polarity. We study the loci of hypersurfaces containing codimension-two cones supported on hyperplanes. The starting point is the following characterization: a projective subvariety $X\subset\mathbb{P}(V)$ which is a hypersurface of degree at least two in a hyperplane $H$ is involutive if and only if it is a cone whose vertex contains the polar point $\sigma(H)$. We give a short proof, construct the corresponding incidence spaces, compute their dimensions and express the incidence degrees as Segre-class integrals. In $\mathbb{P}^3$ the incidence map is birational for every $d\ge m\ge 2$ except $(m,d)=(2,2)$, and the same holds in $\mathbb{P}^5$; the quadratic case is exceptional in every dimension, the incidence having generic degree $2n$ in $\mathbb{P}^{2n-1}$. We also give a sufficient criterion for birationality in higher dimension, closed formulas in $\mathbb{P}^3$ and coefficient formulas in $\mathbb{P}^5$. For quadric cones in $\mathbb{P}^5$ the degree is the product of shifted binomial factors and an irreducible polynomial of degree 36, and we explain where the shifted factors come from.

==> anc/P36_coefficients.txt <==
# Coefficients of P_36(d) = sum_{j=0}^{36} c_j d^j  (primitive integer polynomial, irreducible over Q)
# D_2(d) = Delta (Delta+5)(Delta+6)(Delta+7)(Delta+8) P_36(d) / (2^36 3^14 5^6 7 11 13),  Delta = binomial(d+2,4)
# exponent coefficient
36 1049375
35 30867500
34 421781875
33 3417744250
32 17732206500
31 61668588000
30 177339983500
29 714570883000
28 3408755227250
27 10816363304600
26 17865991318650
25 31839798138300
24 218457491254860
23 759369554891040
22 348728610392700
21 -2232260331768264
20 5443953589048743
19 29002973958547740
18 -44468313341730965
17 -244142576665146854
16 150954666797756888
15 647777807300994080
14 -3416777461840598880
13 -6445318237950909504
12 10140761796334070528
11 -3460700390458017280
10 -85711110994241342720
9 36269357981904165376
8 198707895858186283008
7 -458592947372130877440
6 -34390215665441832960
5 2335931192904658845696
4 -214479415419537457152
3 -10166810994530058240
2 12653898727275941068800
1 9406894132175044608000
0 2448004539073167360000


==> anc/README.txt <==
SUPPLEMENTARY INFORMATION — ONLINE RESOURCE 1
Exact-arithmetic verification package

Article title:
Hypersurfaces containing involutive cones in projective symplectic spaces

Author and corresponding author:
Gabriel A. Guedes

Affiliation:
Departamento de Matemática, Universidade Federal Rural de Pernambuco,
Recife, Pernambuco, Brazil

E-mail:
gabriel.guedes@ufrpe.br

ORCID:
https://orcid.org/0009-0008-8793-5250

CONTENTS

1. verify_involutive_cones_p3_exact.py
   Exact symbolic verification, in Q[d], of the three closed P^3 formulas
   for m=2,3,4. The script expands generalized binomial coefficients as
   polynomials, performs the Segre-class computation in
   Q[d,h,x]/(h^4,R_m), and proves that the symbolic difference is zero.

2. verify_involutive_cones_p3_exact_output.txt
   Recorded output of the preceding Python script.

3. verify_involutive_cones_p3.sage
   SageMath companion implementation of the P^3 calculation.

4. compute_involutive_cones_p5.py
   Exact-integer implementation of the compact coefficient formula for
   m=2,3,4 in P^5, printing D_m(d) for d=m,...,m+4. For (m,d) different
   from (2,2) this is the degree of B^m_d (birationality theorem in P^5);
   for (m,d)=(2,2) it is the generic incidence degree 6.

5. compute_involutive_cones_p5_output.txt
   Recorded output of the preceding Python script.

6. compute_involutive_cones_p5.sage
   SageMath companion implementation of the P^5 coefficient formula.

7. verify_p36_factor.py
   Exact-rational verification of the factorized quadric-cone formula in
   P^5: D_2(d) = Delta (Delta+5)(Delta+6)(Delta+7)(Delta+8) P_36(d)/DEN
   with Delta = binomial(d+2,4) and DEN = 2^36 3^14 5^6 7 11 13. Both sides
   have d-degree at most 56; agreement at the 57 integers d=2,...,58
   certifies the polynomial identity. The script also checks that the
   coefficients of P_36 are coprime and (with SymPy) that P_36 is
   irreducible over Q.

8. verify_p36_factor_output.txt
   Recorded output of the preceding Python verifier.

9. P36_coefficients.txt
   Coefficients of P_36(d), one line per exponent. This generated
   coefficient table is part of the computational proof and is not an
   external dataset.

10. verify_shifted_factors.py
    Exact verification of the shifted-product factorizations for m=2,3,4
    in P^5: D_m(d) is recovered as a polynomial by exact interpolation
    from 4*dim Y_m + 1 integer values, divided by
    Delta_x * prod_{i=5}^{r_m-2} (Delta_x + i), Delta_x = binomial(d-m+4,4),
    and the quotient (degree 36 in every case) is checked to be irreducible
    over Q. Imports compute_involutive_cones_p5.py and requires SymPy.

11. verify_shifted_factors_output.txt
    Recorded output of the preceding Python verifier.

12. requirements.txt
    Pinned Python dependency (SymPy) for the symbolic verifiers.

13. SHA256SUMS.txt
    SHA-256 checksums for all other files in this directory.

REQUIREMENTS AND EXECUTION

The Python scripts were tested with Python 3.11 and 3.12 and SymPy 1.13.3;
compute_involutive_cones_p5.py and verify_p36_factor.py use only the
standard library (SymPy is optional for the irreducibility check in the
latter). Install the pinned dependency and run the checks from this
directory:

  python3 -m pip install -r requirements.txt
  python3 verify_involutive_cones_p3_exact.py
  python3 compute_involutive_cones_p5.py
  python3 verify_p36_factor.py
  python3 verify_shifted_factors.py
  sha256sum -c SHA256SUMS.txt

In the tested environment, the P^3 symbolic verifier took approximately
15 seconds; each of the other Python checks took a few seconds at most.

The SageMath files are companion implementations of the P^3 and P^5
computations. They were executed with the pip-installable SageMath
distribution passagemath 10.8.10 (sage verify_involutive_cones_p3.sage,
sage compute_involutive_cones_p5.sage) and reproduce the Python results.

No network access, random seeds, external datasets, or floating-point
arithmetic are required.


==> anc/SHA256SUMS.txt <==
3754c0be2dce4341fb82a97a8381b6cc00784f1ee82e10e65ce700215978da6b  P36_coefficients.txt
2f92d34fe25203aacd3b3b3d7156f82c99dbe66fecdb8079da2c3017241f4c9b  README.txt
3496c95c485501b7831db28b35698ea23200e612bfe57952766dc8d0726538a0  compute_involutive_cones_p5.py
787009e707bda85db41bdaea2977e27ee9160f2169840c123ba92efa9462df49  compute_involutive_cones_p5.sage
b39ceb4208eb4ac198d6a1ae68582bd452bc79ecf88d512c8c580ff7fe663d06  compute_involutive_cones_p5_output.txt
d78165cb12250fa5bb897d2026515b89ddb8d6a88aaa152e5d62ff2e36028d11  requirements.txt
792ef2a88026391f34746601274e5998deafad4ed4f6188836b3a6a715fc676d  verify_involutive_cones_p3.sage
d709330946110b43fa24483e64450048016ec7343bf1b15d679f744a94bbf30f  verify_involutive_cones_p3_exact.py
3557654e2871b18478074dd33a997fa56c77aaf2f0f8f9186e2bc3ff08961e88  verify_involutive_cones_p3_exact_output.txt
e204ba0583cddd72eb0acc9f3f2a0a77477014a7279029a2b018efa830ee3fef  verify_p36_factor.py
b20fdb15af63e37b11c21917234996fec94f9df1aa2b2dad7d288d5993c3f967  verify_p36_factor_output.txt
8fbadb340c800808dc07dcdbc9c934edcda3b33be5c278e490e0d6d5de0a4aec  verify_shifted_factors.py
ecc33b0a90c3232022dd9a8f159b12dec2a89867a811e4489a316442cad0f131  verify_shifted_factors_output.txt


==> anc/compute_involutive_cones_p5.py <==
#!/usr/bin/env python3
"""
Explicit Segre-class computations for involutive cones in P^5.

The script implements the coefficient formula

  D_m(d)=C_{5,r-1}-a_m C_{3,r+1}+(a_m^2-b_m) C_{1,r+3},

where r=binomial(m+3,3), c(Sym^m G)=1+a_m h^2+b_m h^4 on the
involutive base, and

  C_{p,q} = [h^p x^q] (1-h)^(-e1) (1-h-x)^(emp1) (1-x)^(-em).

Here e1=binomial(d+4,5), em=binomial(d-m+5,5), emp1=binomial(d-m+4,5).
The computation uses exact integer arithmetic.
"""
from __future__ import annotations

from math import comb
from typing import Dict, Tuple


def C(n: int, k: int) -> int:
    """Binomial coefficient with value 0 outside 0 <= k <= n."""
    if n < 0 or k < 0 or n < k:
        return 0
    return comb(n, k)


def coeff_C(p: int, q: int, d: int, m: int) -> int:
    """Coefficient C_{p,q} for P^5."""
    e1 = C(d + 4, 5)
    em = C(d - m + 5, 5)
    emp1 = C(d - m + 4, 5)
    total = 0
    for a in range(p + 1):
        for b in range(q + 1):
            total += (
                C(e1 + p - a - 1, p - a)
                * ((-1) ** (a + b))
                * C(emp1, a + b)
                * C(a + b, a)
                * C(em + q - b - 1, q - b)
            )
    return total


# Values of c(Sym^m G)=1+a_m h^2+b_m h^4 for m=2,3,4.
CHERN: Dict[int, Tuple[int, int]] = {
    2: (6, 21),
    3: (21, 231),
    4: (56, 1596),
}


def incidence_degree_p5(m: int, d: int) -> int:
    """Incidence degree in P^5 for fixed m,d."""
    if m not in CHERN:
        raise ValueError("This script records explicit P^5 cases m=2,3,4.")
    r = C(m + 3, 3)
    a, b = CHERN[m]
    return (
        coeff_C(5, r - 1, d, m)
        - a * coeff_C(3, r + 1, d, m)
        + (a * a - b) * coeff_C(1, r + 3, d, m)
    )


def spaced(n: int) -> str:
    """Group digits for human-readable logs."""
    s = str(n)
    groups = []
    while s:
        groups.append(s[-3:])
        s = s[:-3]
    return " ".join(reversed(groups))


def main() -> None:
    print("Explicit P^5 computations for involutive cones")
    print("================================================")
    print("Formula: D_m(d)=C_{5,r-1}-a_m C_{3,r+1}+(a_m^2-b_m) C_{1,r+3}.")
    print("For (m,d) != (2,2) the value is deg B^m_d (birationality theorem in P^5).")
    print()
    for m in (2, 3, 4):
        r = C(m + 3, 3)
        a, b = CHERN[m]
        print(f"m={m}: r=binomial(m+3,3)={r}")
        print(f"     c(Sym^{m} G)=1+{a} h^2+{b} h^4")
        for d in range(m, m + 5):
            val = incidence_degree_p5(m, d)
            note = "  (generic incidence degree; image = all quadrics)" if (m, d) == (2, 2) else ""
            print(f"     d={d}: {spaced(val)}{note}")
        print()


if __name__ == "__main__":
    main()


==> anc/compute_involutive_cones_p5.sage <==
# Explicit Segre-class computations for involutive cones in P^5.
# SageMath companion to compute_involutive_cones_p5.py.

def C(n,k):
    if n < 0 or k < 0 or n < k:
        return Integer(0)
    return binomial(n,k)

def coeff_C(p,q,d,m):
    e1 = C(d+4,5)
    em = C(d-m+5,5)
    emp1 = C(d-m+4,5)
    total = Integer(0)
    for a in range(p+1):
        for b in range(q+1):
            total += C(e1+p-a-1,p-a) * (-1)**(a+b) * C(emp1,a+b) * C(a+b,a) * C(em+q-b-1,q-b)
    return total

CHERN = {2:(6,21), 3:(21,231), 4:(56,1596)}

def incidence_degree_p5(m,d):
    r = C(m+3,3)
    a,b = CHERN[m]
    return coeff_C(5,r-1,d,m) - a*coeff_C(3,r+1,d,m) + (a*a-b)*coeff_C(1,r+3,d,m)

print("Explicit P^5 computations for involutive cones")
for m in [2,3,4]:
    r = C(m+3,3)
    a,b = CHERN[m]
    print("m=", m, "r=", r, "c=1+", a, "h^2+", b, "h^4")
    for d in range(m, m+5):
        print("d=", d, "degree=", incidence_degree_p5(m,d))


==> anc/compute_involutive_cones_p5_output.txt <==
Explicit P^5 computations for involutive cones
================================================
Formula: D_m(d)=C_{5,r-1}-a_m C_{3,r+1}+(a_m^2-b_m) C_{1,r+3}.
For (m,d) != (2,2) the value is deg B^m_d (birationality theorem in P^5).

m=2: r=binomial(m+3,3)=10
     c(Sym^2 G)=1+6 h^2+21 h^4
     d=2: 6  (generic incidence degree; image = all quadrics)
     d=3: 8 885 436
     d=4: 1 311 383 133 816
     d=5: 40 592 918 532 191 508
     d=6: 314 191 681 653 601 179 960

m=3: r=binomial(m+3,3)=20
     c(Sym^3 G)=1+21 h^2+231 h^4
     d=3: 20 349
     d=4: 23 210 548 536
     d=5: 119 852 371 930 648 140
     d=6: 496 196 195 743 151 167 236 840
     d=7: 657 688 541 626 593 546 131 578 582 080

m=4: r=binomial(m+3,3)=35
     c(Sym^4 G)=1+56 h^2+1596 h^4
     d=4: 3 819 816
     d=5: 13 399 260 046 536
     d=6: 2 703 400 709 390 290 025 480
     d=7: 3 109 177 312 605 879 937 124 042 255 356
     d=8: 2 903 376 937 691 329 248 353 639 448 965 120 409 240



==> anc/requirements.txt <==
sympy==1.13.3


==> anc/verify_involutive_cones_p3.sage <==
# Verification of P^3 involutive cone incidence integrals
# Run with: sage verify_involutive_cones_p3.sage
# This script checks the formulas in the theorem
# "Explicit formulas in P^3" of the accompanying article.

R.<d,h,x> = PolynomialRing(QQ, 3)

# Binomial polynomial (z choose k), valid for polynomial z.
def binom_poly(z, k):
    if k < 0:
        return R(0)
    if k == 0:
        return R(1)
    ans = R(1)
    for i in range(k):
        ans *= (z - i)
    return ans / factorial(k)

# Keep only terms of h-degree < 4 and total (h,x)-degree <= maxdeg.
def trunc(poly, maxdeg):
    poly = R(poly)
    ans = R(0)
    for mon, coeff in poly.dict().items():
        ed, eh, ex = mon
        if eh < 4 and eh + ex <= maxdeg:
            ans += coeff * d**ed * h**eh * x**ex
    return R(ans)

# Finite expansion of (1+base)^exponent up to total degree maxdeg.
# The exponent may itself be a polynomial in d.
def series_factor(base, exponent, maxdeg):
    ans = R(0)
    for k in range(maxdeg + 1):
        ans += binom_poly(exponent, k) * (base**k)
    return trunc(ans, maxdeg)

# Relation c_{m+1}(Sym^m G \otimes O(1)) after the involutive pullback ell=h.
# In P^3 we have c(G)=1/(1-h)(1+h), hence c1(G)=0 and c2(G)=h^2.
def relation_R(m):
    ans = R(1)
    used = set()
    for i in range(m+1):
        if i in used:
            continue
        j = m - i
        if i == j:
            ans *= x
            used.add(i)
        else:
            ans *= (x**2 + (m - 2*i)**2 * h**2)
            used.add(i)
            used.add(j)
    return trunc(ans, m + 3)

# Reduce modulo h^4=0 and the monic projective-bundle relation R_m=0.
def reduce_mod(poly, m, maxdeg):
    P = trunc(poly, maxdeg)
    rel = relation_R(m)
    lower = trunc(rel - x**(m+1), maxdeg)  # rel = x^(m+1) + lower
    changed = True
    while changed:
        changed = False
        Q = R(0)
        for mon, coeff in P.dict().items():
            ed, eh, ex = mon
            term_coeff = coeff * d**ed * h**eh
            if ex > m:
                Q += -term_coeff * x**(ex-(m+1)) * lower
                changed = True
            else:
                Q += term_coeff * x**ex
        P = trunc(Q, maxdeg)
    return P

# Segre series of the pulled-back bundle \widetilde{F}^m_d in P^3:
# s = (1-h)^(-e1) * (1-h-x)^(e_{m+1}) / (1-x)^(e_m),
# where e_i = rank S^{d-i}F and rank F=4.
def segre_series(m):
    maxdeg = m + 3
    e1 = binom_poly(d + 2, 3)       # rank S^{d-1}F
    em = binom_poly(d - m + 3, 3)   # rank S^{d-m}F
    emp1 = binom_poly(d - m + 2, 3) # rank S^{d-m-1}F
    A = series_factor(-h, -e1, maxdeg)
    B = series_factor(-(h+x), emp1, maxdeg)
    C = series_factor(-x, -em, maxdeg)
    return trunc(A*B*C, maxdeg)

def incidence_integral(m):
    maxdeg = m + 3
    rem = reduce_mod(segre_series(m), m, maxdeg)
    return rem.coefficient({h:3, x:m})

formulas = {
    2: R(1)/288*d*(d-1)*(d**2-d+4)*(3*d**6-2*d**5-9*d**4+36*d**3-72*d**2+80*d-48),
    3: R(1)/10368*(d-2)*(d-1)*(81*d**10-765*d**9+3618*d**8-9062*d**7+5925*d**6+44671*d**5-194088*d**4+426820*d**3-586512*d**2+495360*d-207360),
    4: R(1)/10368*(d-3)*(d-2)*(d**2-5*d+12)*(27*d**10-441*d**9+3366*d**8-14926*d**7+38239*d**6-34201*d**5-129764*d**4+590888*d**3-1162364*d**2+1246584*d-604800)
}

print("Verification of P^3 involutive cone incidence integrals")
for m in [2,3,4]:
    computed = incidence_integral(m)
    expected = formulas[m]
    diff = computed - expected
    print("\n--- m = %s ---" % m)
    print("Relation R_m =", relation_R(m).factor())
    print("Computed =", computed.factor())
    print("Expected =", expected.factor())
    print("Difference =", diff)
    assert diff == 0
    print("Check: PASS")
    print("Boundary/sample values:")
    for D in range(m, m+5):
        print("  d=%s -> %s" % (D, computed(d=D)))

print("\nAll checks passed.")


==> anc/verify_involutive_cones_p3_exact.py <==
#!/usr/bin/env python3
"""Exact symbolic verification of the P^3 involutive-cone formulas.

The computation takes the Segre-class expression in
Q[d,h,x]/(h^4,R_m), reduces it by the projective-bundle relation R_m,
and compares the coefficient [h^3 x^m] with the closed formula.
All calculations use exact SymPy rational arithmetic.
"""
from __future__ import annotations
import sympy as sp

h, x, d = sp.symbols("h x d")


def binom3(z: sp.Expr) -> sp.Expr:
    """Polynomial binomial(z,3)."""
    return sp.expand(z * (z - 1) * (z - 2) / sp.Integer(6))


def truncate(expr: sp.Expr, maxdeg: int) -> sp.Expr:
    expr = sp.expand(expr)
    res = sp.Integer(0)
    for (ah, ax), coeff in sp.Poly(expr, h, x, domain="EX").terms():
        if ah < 4 and ah + ax <= maxdeg:
            res += coeff * h**ah * x**ax
    return sp.expand(res)


def generalized_binomial(z: sp.Expr, k: int) -> sp.Expr:
    if k == 0:
        return sp.Integer(1)
    return sp.expand(sp.prod(z - j for j in range(k)) / sp.factorial(k))


def series_power(base: sp.Expr, exponent: sp.Expr, maxdeg: int) -> sp.Expr:
    """Truncated (1+base)^exponent for a positive-degree base."""
    return truncate(
        sum(generalized_binomial(exponent, k) * base**k for k in range(maxdeg + 1)),
        maxdeg,
    )


def relation_R(m: int) -> sp.Expr:
    """c_{m+1}(Sym^m G tensor O(1)), after the involutive pullback."""
    rel = sp.Integer(1)
    used: set[int] = set()
    for i in range(m + 1):
        if i in used:
            continue
        j = m - i
        if i == j:
            rel *= x
            used.add(i)
        else:
            rel *= x**2 + (m - 2 * i) ** 2 * h**2
            used.update((i, j))
    return truncate(rel, m + 3)


def segre_expr(m: int) -> sp.Expr:
    maxdeg = m + 3
    # ranks: Sym^{d-1}(C^4), Sym^{d-m}(C^4), Sym^{d-m-1}(C^4)
    e1 = binom3(d + 2)
    em = binom3(d - m + 3)
    emp1 = binom3(d - m + 2)
    a = series_power(-h, -e1, maxdeg)
    b = series_power(-(h + x), emp1, maxdeg)
    c = series_power(-x, -em, maxdeg)
    return truncate(a * b * c, maxdeg)


def incidence_integral(m: int) -> sp.Expr:
    maxdeg = m + 3
    expr = segre_expr(m)
    rel = sp.Poly(relation_R(m), x, domain="EX")
    rem = sp.rem(sp.Poly(expr, x, domain="EX"), rel).as_expr()
    rem = truncate(rem, maxdeg)
    return sp.factor(sp.expand(rem).coeff(h, 3).coeff(x, m))


def closed_formula(m: int) -> sp.Expr:
    formulas = {
        2: sp.Rational(1, 288)
        * d * (d - 1) * (d**2 - d + 4)
        * (3*d**6 - 2*d**5 - 9*d**4 + 36*d**3 - 72*d**2 + 80*d - 48),
        3: sp.Rational(1, 10368)
        * (d - 2) * (d - 1)
        * (81*d**10 - 765*d**9 + 3618*d**8 - 9062*d**7 + 5925*d**6
           + 44671*d**5 - 194088*d**4 + 426820*d**3 - 586512*d**2
           + 495360*d - 207360),
        4: sp.Rational(1, 10368)
        * (d - 3) * (d - 2) * (d**2 - 5*d + 12)
        * (27*d**10 - 441*d**9 + 3366*d**8 - 14926*d**7 + 38239*d**6
           - 34201*d**5 - 129764*d**4 + 590888*d**3 - 1162364*d**2
           + 1246584*d - 604800),
    }
    return sp.factor(formulas[m])


if __name__ == "__main__":
    print("Exact symbolic verification: P^3 involutive cones")
    for m in (2, 3, 4):
        computed = incidence_integral(m)
        expected = closed_formula(m)
        difference = sp.Poly(sp.together(computed - expected), d, domain=sp.QQ)
        print(f"m={m}: degree={sp.Poly(computed, d).degree()}, difference_zero={difference.is_zero}")
        if not difference.is_zero:
            raise SystemExit(f"verification failed for m={m}: {difference.as_expr()}")
    print("PASS")


==> anc/verify_involutive_cones_p3_exact_output.txt <==
Exact symbolic verification: P^3 involutive cones
m=2: degree=10, difference_zero=True
m=3: degree=12, difference_zero=True
m=4: degree=14, difference_zero=True
PASS


==> anc/verify_p36_factor.py <==
#!/usr/bin/env python3
"""Exact verification of the factorized quadric-cone formula in P^5 (Proposition on quadric cones).

    D_2(d) = Delta (Delta+5)(Delta+6)(Delta+7)(Delta+8) P_36(d) / DEN,
    Delta = binomial(d+2,4),   DEN = 2^36 3^14 5^6 7 11 13.

Both sides are polynomials in d of degree at most 56 (degree bound proved in the article), so
agreement at the 57 integers d = 2, ..., 58 proves the identity. The script also checks that the
37 coefficients of P_36 are coprime (primitive polynomial) and, if SymPy is available, that P_36
is irreducible over Q (exact factorization).
"""
from fractions import Fraction
from functools import reduce
from math import comb, gcd
from pathlib import Path

DEN = 2**36 * 3**14 * 5**6 * 7 * 11 * 13


def C(n, k):
    """Binomial coefficient with value 0 outside 0 <= k <= n."""
    if n < 0 or k < 0 or n < k:
        return 0
    return comb(n, k)


def coeff_C(p, q, d, m=2):
    e1 = C(d + 4, 5)
    em = C(d - m + 5, 5)
    emp1 = C(d - m + 4, 5)
    total = 0
    for a in range(p + 1):
        for b in range(q + 1):
            total += (C(e1 + p - a - 1, p - a) * ((-1) ** (a + b)) * C(emp1, a + b)
                      * C(a + b, a) * C(em + q - b - 1, q - b))
    return total


def incidence(d):
    """D_2(d) from the compact coefficient formula, c(Sym^2 G) = 1 + 6h^2 + 21h^4."""
    m = 2
    r = C(m + 3, 3)
    a, b = 6, 21
    return coeff_C(5, r - 1, d, m) - a * coeff_C(3, r + 1, d, m) + (a * a - b) * coeff_C(1, r + 3, d, m)


def load_coeffs(path):
    coeff = {}
    for line in Path(path).read_text().splitlines():
        line = line.strip()
        if not line or line.startswith('#'):
            continue
        e, c = line.split()
        coeff[int(e)] = int(c)
    return coeff


def eval_poly(coeff, d):
    return sum(c * d ** e for e, c in coeff.items())


def factorized(d, coeff):
    delta = C(d + 2, 4)
    return Fraction(delta * (delta + 5) * (delta + 6) * (delta + 7) * (delta + 8) * eval_poly(coeff, d), DEN)


if __name__ == '__main__':
    coeff = load_coeffs(Path(__file__).with_name('P36_coefficients.txt'))
    assert set(coeff) == set(range(37)), "P36_coefficients.txt must list exponents 0..36"
    # Both sides are polynomials of degree at most 56 for d >= 2.
    # Agreement at 57 distinct integers therefore proves the identity.
    points = range(2, 59)
    for d in points:
        left = Fraction(incidence(d), 1)
        right = factorized(d, coeff)
        if left != right:
            raise AssertionError((d, left, right))
    print('P36 factorization: PASS')
    print('points_checked=57 (d=2,...,58)')
    print('degree_bound=56')
    print('leading_coefficient_P36=', coeff[36])
    print('content(P36)=', reduce(gcd, coeff.values()))
    print('D_2(2), D_2(3), D_2(4) =', incidence(2), incidence(3), incidence(4))
    try:
        import sympy as sp
        dd = sp.symbols('d')
        P = sp.Poly(sum(c * dd ** e for e, c in coeff.items()), dd, domain='QQ')
        print('P36 irreducible over Q (sympy exact factorization):', P.is_irreducible)
    except ImportError:
        print('sympy not available: irreducibility check skipped')


==> anc/verify_p36_factor_output.txt <==
P36 factorization: PASS
points_checked=57 (d=2,...,58)
degree_bound=56
leading_coefficient_P36= 1049375
content(P36)= 1
D_2(2), D_2(3), D_2(4) = 6 8885436 1311383133816
P36 irreducible over Q (sympy exact factorization): True


==> anc/verify_shifted_factors.py <==
#!/usr/bin/env python3
"""Exact verification of the shifted-product factorizations in P^5 (Remark on shifted-product factors).

For m = 2, 3, 4 the incidence degree D_m(d) of the article is a polynomial in d of degree at most
4 * dim Y_m = 4 * (binomial(m+3,3) + 4). The script

  1. recovers D_m(d) as an exact polynomial by Newton interpolation from 4*dim Y_m + 1 integer values
     d = m, m+1, ... (and checks two further values for consistency);
  2. divides it by  Delta_x * prod_{i=5}^{r_m - 2} (Delta_x + i),  Delta_x = binomial(d-m+4, 4),
     and checks that the remainder is zero;
  3. reports the degree of the quotient (expected: 36 for every m) and checks, with SymPy's exact
     factorization, that the quotient is irreducible over Q.

Requires SymPy (see requirements.txt). Running time: a few seconds.
"""
from fractions import Fraction
from math import comb
import sys

import sympy as sp

from compute_involutive_cones_p5 import incidence_degree_p5, C

d = sp.symbols('d')


def newton_interpolate(xs, ys):
    """Exact Newton interpolation; returns a sympy Poly in d over QQ."""
    n = len(xs)
    coef = [Fraction(y) for y in ys]
    for j in range(1, n):
        for i in range(n - 1, j - 1, -1):
            coef[i] = (coef[i] - coef[i - 1]) / (xs[i] - xs[i - j])
    # Horner-like reconstruction
    poly = sp.Poly(0, d, domain='QQ')
    for i in range(n - 1, -1, -1):
        poly = poly * sp.Poly(d - xs[i], d, domain='QQ') + sp.Poly(sp.Rational(coef[i].numerator, coef[i].denominator), d, domain='QQ')
    return poly


def binom_poly(shift, k):
    """binomial(d + shift, k) as a Poly in d."""
    r = sp.Poly(1, d, domain='QQ')
    for j in range(k):
        r = r * sp.Poly(d + shift - j, d, domain='QQ')
    return r * sp.Rational(1, sp.factorial(k))


if __name__ == '__main__':
    for m in (2, 3, 4):
        r = C(m + 3, 3)
        dimY = r + 4
        bound = 4 * dimY
        xs = list(range(m, m + bound + 1))
        ys = [incidence_degree_p5(m, x) for x in xs]
        D = newton_interpolate(xs, ys)
        # consistency at two further points
        for x in (m + bound + 1, m + bound + 2):
            assert D.eval(x) == incidence_degree_p5(m, x), "interpolant inconsistent: degree bound violated?"
        Dx = binom_poly(-m + 4, 4)
        pred = Dx
        for i in range(5, r - 1):
            pred = pred * (Dx + i)
        quo, rem = sp.div(D, pred)
        irreducible = quo.is_irreducible
        print(f"m={m}: deg D_m = {D.degree()} (bound {bound}); divisor degree = {pred.degree()}; "
              f"remainder = {rem.as_expr()}; quotient degree = {quo.degree()}; quotient irreducible over Q: {irreducible}")
        assert rem.is_zero and quo.degree() == 36 and irreducible
        sys.stdout.flush()
    print("PASS")


==> anc/verify_shifted_factors_output.txt <==
m=2: deg D_m = 56 (bound 56); divisor degree = 20; remainder = 0; quotient degree = 36; quotient irreducible over Q: True
m=3: deg D_m = 96 (bound 96); divisor degree = 60; remainder = 0; quotient degree = 36; quotient irreducible over Q: True
m=4: deg D_m = 156 (bound 156); divisor degree = 120; remainder = 0; quotient degree = 36; quotient irreducible over Q: True
PASS

